SILVERRUSH. VIII. Spectroscopic Identifications of Early Large Scale Structures with Protoclusters Over 200 Mpc at z~6-7: Strong Associations of Dusty Star-Forming Galaxies

We have obtained three-dimensional maps of the universe in $\sim200\times200\times80$ comoving Mpc$^3$ (cMpc$^3$) volumes each at $z=5.7$ and $6.6$ based on a spectroscopic sample of 179 galaxies that achieves $\gtrsim80$\% completeness down to the Ly$\alpha$ luminosity of $\log(L_{\rm Ly\alpha}/[\mathrm{erg\ s^{-1}}])=43.0$, based on our Keck and Gemini observations and the literature. The maps reveal filamentary large-scale structures and two remarkable overdensities made out of at least 44 and 12 galaxies at $z=5.692$ (z57OD) and $z=6.585$ (z66OD), respectively, making z66OD the most distant overdensity spectroscopically confirmed to date with $>10$ spectroscopically confirmed galaxies. We compare spatial distributions of submillimeter galaxies at $z\simeq 4-6$ with our $z=5.7$ galaxies forming the large-scale structures, and detect a $99.97\%$ signal of cross correlation, indicative of a clear coincidence of dusty star-forming galaxy and dust unobscured galaxy formation at this early epoch. The galaxies in z57OD and z66OD are actively forming stars with star formation rates (SFRs) $\gtrsim5$ times higher than the main sequence, and particularly the SFR density in z57OD is 10 times higher than the cosmic average at the redshift (a.k.a. the Madau-Lilly plot). Comparisons with numerical simulations suggest that z57OD and z66OD are protoclusters that are progenitors of the present-day clusters with halo masses of $\sim10^{14}\ \mathrm{M_\odot}$.

==> run_copy_conv2pdf.py <==
#python fit_ACF.py ACF_file1 file2 ..
#!/usr/bin/env python
import sys, math, pylab, numpy, datetime
import matplotlib.pyplot as plt
import scipy.optimize, os, commands

from scipy.interpolate import griddata
from scipy.interpolate import interp1d
from scipy import arange, array, exp

Omega_m0=0.3
Omega_l0=0.7
h=0.7
H0=100*h # km/s/Mpc
c=299792458./1000 #km/s

def main():
	# -----check the number of arguments---------------
	if len(sys.argv)-1!=0:
		print('Error! usage: python '+sys.argv[0]+'')
		sys.exit()
	# -----check the number of arguments---------------

	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_map_z5766_panel.png'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_map_himikoOD_panel.png'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_map_O05OD_panel.png'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_spec_z57.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_spec_z66.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_slice_map_panel.png'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_map_panel_simulation.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_deltaV_sigma.pdf'
	os.system('cp '+fname+' .')
	fname='/Users/hari/Dropbox/3dplot/3dmap_z??_1.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/cutout/fig_seds_z5766_panels_onlystack.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/cutout/fig_mainsequence_z5766_Oct.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_cSFR_z_OD_cMpc_paper.pdf'
	os.system('cp '+fname+' .')
	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/figures/fig_map_z57_wSCUBA2.png'
	os.system('cp '+fname+' .')

	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/catalog/fig_spec_completeness_cum.pdf'
	os.system('cp '+fname+' .')

	fname='/Volumes/HDD2/HSC_data_2/himiko_OD/SCUBA2_catalog/ccf/fig_ccf_z57.pdf'
	os.system('cp '+fname+' .')

	flist=commands.getoutput('ls *.png').split('\n')
	num=len(flist)
	for fname in flist:
		os.system('convert '+fname+' '+fname.replace('.png','.pdf'))


main()

